Measurement of muon (anti-)neutrino charged-current quasielastic-like cross section using off-axis NuMI beam at ICARUS

This paper presents the first neutrino cross-section measurement from the ICARUS detector at Fermilab, using NuMI (Neutrinos at the Main Injector) beam data collected from two beam operation periods corresponding to $2.5\times10^{20}$ protons-on-target in neutrino beam mode. The signal is defined by events with no pions produced in the final state, a topology dominated by charged-current quasielastic-like (CCQE-like) signatures. The measurement is reported as flux-averaged differential cross sections as functions of kinematic variables that provide sensitivity to the complex nuclear effects which often dominate the systematic uncertainty budgets of neutrino oscillation measurements. Specifically, this work reports cross sections in two angular variables -- the angle of the outgoing lepton and the opening angle between the lepton and leading proton -- and two variables characterizing the kinematic imbalance between the muon and proton in the plane transverse to the incoming neutrino. These results are compared against predictions from a variety of neutrino event generators, with $p$-values calculated between the extracted cross sections and each prediction. Overall, the predictions agree with the data; however, the current budget of uncertainties does not yet provide sufficient discriminating power to favor a specific model.

==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_binning.csv <==
MuonCos,-1,0.1516
MuonCos,0.1516,0.5282
MuonCos,0.5282,0.732
MuonCos,0.732,0.8446
MuonCos,0.8446,0.9122
MuonCos,0.9122,0.9518
MuonCos,0.9518,0.978
MuonCos,0.978,1
MuonProtonCos,-1,-0.5806
MuonProtonCos,-0.5806,-0.3628
MuonProtonCos,-0.3628,-0.1926
MuonProtonCos,-0.1926,-0.0424
MuonProtonCos,-0.0424,0.0814
MuonProtonCos,0.0814,0.2018
MuonProtonCos,0.2018,0.3286
MuonProtonCos,0.3286,0.4878
MuonProtonCos,0.4878,0.7016
MuonProtonCos,0.7016,1


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_cov_Linear.csv <==
1.2599e-78,2.6129e-78,3.7555e-78,6.5734e-78,1.1998e-77,1.8988e-77,2.7197e-77,2.5907e-77,2.4373e-78,3.0766e-78,3.6106e-78,4.7349e-78,4.6069e-78,4.8967e-78,4.5864e-78,3.1954e-78,2.5428e-78,2.0271e-78
2.6129e-78,1.1895e-77,1.1718e-77,2.0749e-77,3.8839e-77,6.3270e-77,9.0744e-77,8.8464e-77,7.3967e-78,9.6490e-78,1.1361e-77,1.5264e-77,1.4853e-77,1.5924e-77,1.5253e-77,1.0698e-77,8.3904e-78,6.5112e-78
3.7555e-78,1.1718e-77,2.7475e-77,3.1875e-77,6.2102e-77,9.9928e-77,1.4528e-76,1.4162e-76,1.0452e-77,1.4686e-77,1.7615e-77,2.3578e-77,2.2989e-77,2.5209e-77,2.3506e-77,1.6208e-77,1.3113e-77,1.0009e-77
6.5734e-78,2.0749e-77,3.1875e-77,8.9396e-77,1.1003e-76,1.8397e-76,2.6448e-76,2.5807e-76,1.7788e-77,2.5852e-77,3.1357e-77,4.2566e-77,4.2077e-77,4.4893e-77,4.2052e-77,2.8821e-77,2.3459e-77,1.8295e-77
1.1998e-77,3.8839e-77,6.2102e-77,1.1003e-76,3.3403e-76,3.5110e-76,5.1903e-76,5.1184e-76,3.3529e-77,5.0019e-77,6.0987e-77,8.2104e-77,8.0610e-77,8.9548e-77,8.1514e-77,5.7195e-77,4.6028e-77,3.5291e-77
1.8988e-77,6.3270e-77,9.9928e-77,1.8397e-76,3.5110e-76,8.9091e-76,8.4288e-76,8.5263e-76,5.3527e-77,8.0707e-77,9.7658e-77,1.3518e-76,1.3183e-76,1.4433e-76,1.3519e-76,9.4631e-77,7.5491e-77,5.7447e-77
2.7197e-77,9.0744e-77,1.4528e-76,2.6448e-76,5.1903e-76,8.4288e-76,1.8772e-75,1.2157e-75,7.7234e-77,1.1694e-76,1.4166e-76,1.9537e-76,1.9012e-76,2.0885e-76,1.9727e-76,1.3862e-76,1.0950e-76,8.2743e-77
2.5907e-77,8.8464e-77,1.4162e-76,2.5807e-76,5.1184e-76,8.5263e-76,1.2157e-75,1.8489e-75,7.4607e-77,1.1472e-76,1.3991e-76,1.9074e-76,1.8855e-76,2.0690e-76,1.9397e-76,1.3492e-76,1.0867e-76,8.3906e-77
2.4373e-78,7.3967e-78,1.0452e-77,1.7788e-77,3.3529e-77,5.3527e-77,7.7234e-77,7.4607e-77,9.4673e-78,8.0737e-78,9.7882e-78,1.2900e-77,1.2606e-77,1.3621e-77,1.2892e-77,8.9944e-78,7.1016e-78,5.5918e-78
3.0766e-78,9.6490e-78,1.4686e-77,2.5852e-77,5.0019e-77,8.0707e-77,1.1694e-76,1.1472e-76,8.0737e-78,1.9628e-77,1.3649e-77,1.9306e-77,1.8497e-77,2.0154e-77,1.8489e-77,1.2844e-77,1.0428e-77,8.0629e-78
3.6106e-78,1.1361e-77,1.7615e-77,3.1357e-77,6.0987e-77,9.7658e-77,1.4166e-76,1.3991e-76,9.7882e-78,1.3649e-77,2.7548e-77,2.1388e-77,2.2870e-77,2.3916e-77,2.2350e-77,1.5628e-77,1.2718e-77,9.7945e-78
4.7349e-78,1.5264e-77,2.3578e-77,4.2566e-77,8.2104e-77,1.3518e-76,1.9537e-76,1.9074e-76,1.2900e-77,1.9306e-77,2.1388e-77,5.0306e-77,2.7645e-77,3.3703e-77,3.0849e-77,2.1208e-77,1.7127e-77,1.3200e-77
4.6069e-78,1.4853e-77,2.2989e-77,4.2077e-77,8.0610e-77,1.3183e-76,1.9012e-76,1.8855e-76,1.2606e-77,1.8497e-77,2.2870e-77,2.7645e-77,4.9934e-77,2.8993e-77,3.1560e-77,2.1063e-77,1.6691e-77,1.2604e-77
4.8967e-78,1.5924e-77,2.5209e-77,4.4893e-77,8.9548e-77,1.4433e-76,2.0885e-76,2.0690e-76,1.3621e-77,2.0154e-77,2.3916e-77,3.3703e-77,2.8993e-77,5.8385e-77,3.0179e-77,2.3983e-77,1.8337e-77,1.3787e-77
4.5864e-78,1.5253e-77,2.3506e-77,4.2052e-77,8.1514e-77,1.3519e-76,1.9727e-76,1.9397e-76,1.2892e-77,1.8489e-77,2.2350e-77,3.0849e-77,3.1560e-77,3.0179e-77,5.0913e-77,1.9846e-77,1.7424e-77,1.3037e-77
3.1954e-78,1.0698e-77,1.6208e-77,2.8821e-77,5.7195e-77,9.4631e-77,1.3862e-76,1.3492e-76,8.9944e-78,1.2844e-77,1.5628e-77,2.1208e-77,2.1063e-77,2.3983e-77,1.9846e-77,2.4579e-77,1.1225e-77,8.9726e-78
2.5428e-78,8.3904e-78,1.3113e-77,2.3459e-77,4.6028e-77,7.5491e-77,1.0950e-76,1.0867e-76,7.1016e-78,1.0428e-77,1.2718e-77,1.7127e-77,1.6691e-77,1.8337e-77,1.7424e-77,1.1225e-77,1.5468e-77,7.3438e-78
2.0271e-78,6.5112e-78,1.0009e-77,1.8295e-77,3.5291e-77,5.7447e-77,8.2743e-77,8.3906e-77,5.5918e-78,8.0629e-78,9.7945e-78,1.3200e-77,1.2604e-77,1.3787e-77,1.3037e-77,8.9726e-78,7.3438e-78,9.1564e-78


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_cov_Log.csv <==
5.2526e-02,3.4355e-02,3.1208e-02,3.0072e-02,2.8658e-02,2.7942e-02,2.7777e-02,2.7459e-02,3.9047e-02,2.9939e-02,3.0630e-02,2.9198e-02,2.9662e-02,2.9324e-02,2.9789e-02,3.0092e-02,2.9610e-02,3.1014e-02
3.4355e-02,4.9573e-02,3.0812e-02,3.0336e-02,2.9511e-02,2.9286e-02,2.9316e-02,2.9356e-02,3.7319e-02,2.9732e-02,3.0131e-02,2.9544e-02,3.0315e-02,3.0360e-02,3.1465e-02,3.1483e-02,3.0412e-02,3.1179e-02
3.1208e-02,3.0812e-02,4.5088e-02,2.9288e-02,2.9597e-02,2.9386e-02,2.9563e-02,2.9973e-02,3.3058e-02,2.8608e-02,2.9604e-02,2.9165e-02,2.9755e-02,3.0035e-02,3.0463e-02,3.0645e-02,3.0060e-02,3.0804e-02
3.0072e-02,3.0336e-02,2.9288e-02,4.5188e-02,2.9336e-02,3.0053e-02,3.0077e-02,3.0670e-02,3.1685e-02,2.8473e-02,2.9406e-02,2.9576e-02,3.0015e-02,3.0272e-02,3.0719e-02,3.0853e-02,3.0260e-02,3.1138e-02
2.8658e-02,2.9511e-02,2.9597e-02,2.9336e-02,4.5118e-02,2.9708e-02,3.0713e-02,3.1231e-02,3.0688e-02,2.8013e-02,2.9252e-02,2.9389e-02,2.9920e-02,3.0722e-02,3.0900e-02,3.1133e-02,3.0471e-02,3.1004e-02
2.7942e-02,2.9286e-02,2.9386e-02,3.0053e-02,2.9708e-02,4.5744e-02,3.0234e-02,3.1910e-02,3.0158e-02,2.7996e-02,2.8937e-02,2.9484e-02,3.0121e-02,3.0866e-02,3.1203e-02,3.1429e-02,3.0500e-02,3.1056e-02
2.7777e-02,2.9316e-02,2.9563e-02,3.0077e-02,3.0713e-02,3.0234e-02,4.6416e-02,3.1598e-02,3.0116e-02,2.7961e-02,2.9350e-02,2.9616e-02,3.0332e-02,3.1051e-02,3.1486e-02,3.1825e-02,3.0799e-02,3.1135e-02
2.7459e-02,2.9356e-02,2.9973e-02,3.0670e-02,3.1231e-02,3.1910e-02,3.1598e-02,4.8960e-02,3.0385e-02,2.8391e-02,2.9454e-02,3.0244e-02,3.0792e-02,3.1576e-02,3.2109e-02,3.2428e-02,3.1790e-02,3.2557e-02
3.9047e-02,3.7319e-02,3.3058e-02,3.1685e-02,3.0688e-02,3.0158e-02,3.0116e-02,3.0385e-02,5.6987e-02,3.0024e-02,3.1643e-02,3.0305e-02,3.1111e-02,3.0930e-02,3.2004e-02,3.2188e-02,3.1496e-02,3.2906e-02
2.9939e-02,2.9732e-02,2.8608e-02,2.8473e-02,2.8013e-02,2.7996e-02,2.7961e-02,2.8391e-02,3.0024e-02,4.3727e-02,2.6777e-02,2.8103e-02,2.7910e-02,2.8182e-02,2.8466e-02,2.8416e-02,2.8194e-02,2.9131e-02
3.0630e-02,3.0131e-02,2.9604e-02,2.9406e-02,2.9252e-02,2.8937e-02,2.9350e-02,2.9454e-02,3.1643e-02,2.6777e-02,4.6691e-02,2.6848e-02,2.9861e-02,2.9104e-02,2.9577e-02,2.9829e-02,2.9203e-02,2.9853e-02
2.9198e-02,2.9544e-02,2.9165e-02,2.9576e-02,2.9389e-02,2.9484e-02,2.9616e-02,3.0244e-02,3.0305e-02,2.8103e-02,2.6848e-02,4.6000e-02,2.6703e-02,3.0492e-02,2.9738e-02,3.0060e-02,2.9208e-02,2.9637e-02
2.9662e-02,3.0315e-02,2.9755e-02,3.0015e-02,2.9920e-02,3.0121e-02,3.0332e-02,3.0792e-02,3.1111e-02,2.7910e-02,2.9861e-02,2.6703e-02,5.0041e-02,2.7043e-02,3.1689e-02,3.0605e-02,2.9804e-02,3.0156e-02
2.9324e-02,3.0360e-02,3.0035e-02,3.0272e-02,3.0722e-02,3.0866e-02,3.1051e-02,3.1576e-02,3.0930e-02,2.8182e-02,2.9104e-02,3.0492e-02,2.7043e-02,5.0693e-02,2.8474e-02,3.2509e-02,3.0155e-02,3.0437e-02
2.9789e-02,3.1465e-02,3.0463e-02,3.0719e-02,3.0900e-02,3.1203e-02,3.1486e-02,3.2109e-02,3.2004e-02,2.8466e-02,2.9577e-02,2.9738e-02,3.1689e-02,2.8474e-02,5.1376e-02,2.9138e-02,3.1526e-02,3.1046e-02
3.0092e-02,3.1483e-02,3.0645e-02,3.0853e-02,3.1133e-02,3.1429e-02,3.1825e-02,3.2428e-02,3.2188e-02,2.8416e-02,2.9829e-02,3.0060e-02,3.0605e-02,3.2509e-02,2.9138e-02,5.2804e-02,2.9229e-02,3.1557e-02
2.9610e-02,3.0412e-02,3.0060e-02,3.0260e-02,3.0471e-02,3.0500e-02,3.0799e-02,3.1790e-02,3.1496e-02,2.8194e-02,2.9203e-02,2.9208e-02,2.9804e-02,3.0155e-02,3.1526e-02,2.9229e-02,4.8294e-02,3.0692e-02
3.1014e-02,3.1179e-02,3.0804e-02,3.1138e-02,3.1004e-02,3.1056e-02,3.1135e-02,3.2557e-02,3.2906e-02,2.9131e-02,2.9853e-02,2.9637e-02,3.0156e-02,3.0437e-02,3.1046e-02,3.1557e-02,3.0692e-02,4.9818e-02


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_invcov_Linear.csv <==
2.0991e+78,-1.0414e+77,-3.9728e+76,-1.9946e+76,-6.9804e+74,2.1988e+75,2.3359e+75,4.3394e+75,-2.2453e+77,-6.1997e+76,-4.2020e+76,-2.1608e+76,-1.7647e+76,-9.1087e+75,-6.8302e+75,-1.1611e+76,-9.8972e+75,-4.4493e+76
-1.0414e+77,2.3734e+77,-5.8757e+75,-3.5590e+75,-4.8405e+73,-3.0291e+74,8.0072e+73,1.4479e+74,-5.7385e+76,-1.5302e+76,-9.2376e+75,-7.1666e+75,-5.7201e+75,-4.0135e+75,-8.4826e+75,-1.4739e+76,-1.1176e+76,-1.4012e+76
-3.9728e+76,-5.8757e+75,1.0052e+77,-2.0831e+75,-1.6242e+75,-6.5950e+74,-5.4571e+74,-3.6054e+74,-1.7838e+76,-8.6214e+75,-7.6415e+75,-4.7866e+75,-4.3288e+75,-5.0712e+75,-4.9071e+75,-5.3421e+75,-8.4372e+75,-7.9758e+75
-1.9946e+76,-3.5590e+75,-2.0831e+75,2.9956e+76,-4.8000e+74,-7.5950e+74,-4.4369e+74,-3.0562e+74,-2.8188e+75,-2.9456e+75,-3.6098e+75,-3.1843e+75,-3.7391e+75,-2.4523e+75,-2.1788e+75,-1.8862e+75,-3.9376e+75,-7.4900e+75
-6.9804e+74,-4.8405e+73,-1.6242e+75,-4.8000e+74,8.1100e+75,-1.8391e+74,-2.6007e+74,-2.4852e+74,-1.1168e+75,-1.8834e+75,-2.2981e+75,-1.5335e+75,-1.6856e+75,-2.0844e+75,-1.3460e+75,-2.1651e+75,-2.8818e+75,-3.7352e+75
2.1988e+75,-3.0291e+74,-6.5950e+74,-7.5950e+74,-1.8391e+74,3.0624e+75,-1.1951e+74,-2.1729e+74,-9.8670e+73,-8.8019e+74,-9.2634e+74,-1.1190e+75,-1.0224e+75,-1.0110e+75,-1.1332e+75,-1.8255e+75,-1.9632e+75,-2.1206e+75
2.3359e+75,8.0072e+73,-5.4571e+74,-4.4369e+74,-2.6007e+74,-1.1951e+74,1.4476e+75,-9.7437e+73,-7.6979e+73,-6.5631e+74,-6.8404e+74,-7.3510e+74,-6.2293e+74,-6.6112e+74,-9.2083e+74,-1.5362e+75,-1.4148e+75,-1.3066e+75
4.3394e+75,1.4479e+74,-3.6054e+74,-3.0562e+74,-2.4852e+74,-2.1729e+74,-9.7437e+73,1.4609e+75,1.7220e+74,-6.2904e+74,-7.4172e+74,-5.9951e+74,-7.3165e+74,-7.5307e+74,-8.5063e+74,-1.2227e+75,-1.5287e+75,-2.3618e+75
-2.2453e+77,-5.7385e+76,-1.7838e+76,-2.8188e+75,-1.1168e+75,-9.8670e+73,-7.6979e+73,1.7220e+74,2.8389e+77,-2.4030e+75,-7.1916e+75,-2.8733e+75,-2.7852e+75,-3.2384e+75,-4.8561e+75,-7.3414e+75,-5.4496e+75,-1.2546e+76
-6.1997e+76,-1.5302e+76,-8.6214e+75,-2.9456e+75,-1.8834e+75,-8.8019e+74,-6.5631e+74,-6.2904e+74,-2.4030e+75,1.2068e+77,-1.2300e+75,-6.5016e+75,-4.7323e+75,-4.0838e+75,-1.7149e+75,-2.0776e+75,-5.5725e+75,-8.1068e+75
-4.2020e+76,-9.2376e+75,-7.6415e+75,-3.6098e+75,-2.2981e+75,-9.2634e+74,-6.8404e+74,-7.4172e+74,-7.1916e+75,-1.2300e+75,8.9634e+76,2.3723e+75,-5.8708e+75,-2.7675e+75,-1.9292e+75,-3.7482e+75,-7.7018e+75,-9.8951e+75
-2.1608e+76,-7.1666e+75,-4.7866e+75,-3.1843e+75,-1.5335e+75,-1.1190e+75,-7.3510e+74,-5.9951e+74,-2.8733e+75,-6.5016e+75,2.3723e+75,4.9677e+76,3.2523e+75,-3.9450e+75,-3.7146e+75,-3.2143e+75,-4.7574e+75,-6.4153e+75
-1.7647e+76,-5.7201e+75,-4.3288e+75,-3.7391e+75,-1.6856e+75,-1.0224e+75,-6.2293e+74,-7.3165e+74,-2.7852e+75,-4.7323e+75,-5.8708e+75,3.2523e+75,4.8289e+76,3.7534e+75,-5.9885e+75,-5.8860e+75,-4.1943e+75,-1.5808e+75
-9.1087e+75,-4.0135e+75,-5.0712e+75,-2.4523e+75,-2.0844e+75,-1.0110e+75,-6.6112e+74,-7.5307e+74,-3.2384e+75,-4.0838e+75,-2.7675e+75,-3.9450e+75,3.7534e+75,4.2117e+76,2.2629e+75,-8.5555e+75,-5.6308e+75,-2.1176e+75
-6.8302e+75,-8.4826e+75,-4.9071e+75,-2.1788e+75,-1.3460e+75,-1.1332e+75,-9.2083e+74,-8.5063e+74,-4.8561e+75,-1.7149e+75,-1.9292e+75,-3.7146e+75,-5.9885e+75,2.2629e+75,4.8181e+76,3.4447e+75,-6.6976e+75,-4.1978e+75
-1.1611e+76,-1.4739e+76,-5.3421e+75,-1.8862e+75,-2.1651e+75,-1.8255e+75,-1.5362e+75,-1.2227e+75,-7.3414e+75,-2.0776e+75,-3.7482e+75,-3.2143e+75,-5.8860e+75,-8.5555e+75,3.4447e+75,1.0042e+77,5.1364e+75,-3.9410e+75
-9.8972e+75,-1.1176e+76,-8.4372e+75,-3.9376e+75,-2.8818e+75,-1.9632e+75,-1.4148e+75,-1.5287e+75,-5.4496e+75,-5.5725e+75,-7.7018e+75,-4.7574e+75,-4.1943e+75,-5.6308e+75,-6.6976e+75,5.1364e+75,1.6230e+77,-1.0636e+76
-4.4493e+76,-1.4012e+76,-7.9758e+75,-7.4900e+75,-3.7352e+75,-2.1206e+75,-1.3066e+75,-2.3618e+75,-1.2546e+76,-8.1068e+75,-9.8951e+75,-6.4153e+75,-1.5808e+75,-2.1176e+75,-4.1978e+75,-3.9410e+75,-1.0636e+76,2.7223e+77


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_invcov_Log.csv <==
5.0728e+01,-7.4908e+00,-4.8372e+00,-2.8973e+00,-6.2764e-02,1.5612e+00,2.4301e+00,4.1886e+00,-1.5149e+01,-6.5593e+00,-5.6157e+00,-3.5167e+00,-2.5166e+00,-1.4842e+00,-8.1107e-01,-1.2189e+00,-1.8370e+00,-3.1418e+00
-7.4908e+00,5.6576e+01,-2.6316e+00,-2.2452e+00,-7.3625e-01,-4.4604e-01,-1.3852e-01,1.0677e+00,-1.2085e+01,-5.3112e+00,-3.1490e+00,-2.8501e+00,-3.0355e+00,-3.0182e+00,-4.5500e+00,-3.8748e+00,-2.7380e+00,-2.2603e+00
-4.8372e+00,-2.6316e+00,6.2455e+01,-1.1502e+00,-3.2136e+00,-2.4881e+00,-2.4900e+00,-1.9360e+00,-5.3988e+00,-4.8142e+00,-4.8701e+00,-4.2128e+00,-3.8221e+00,-3.7590e+00,-3.5129e+00,-3.2761e+00,-3.8304e+00,-3.8280e+00
-2.8973e+00,-2.2452e+00,-1.1502e+00,6.2107e+01,-1.3479e+00,-4.1016e+00,-3.5168e+00,-3.2082e+00,-2.4699e+00,-4.3510e+00,-4.3770e+00,-5.3881e+00,-4.5012e+00,-4.0629e+00,-3.8962e+00,-3.5011e+00,-4.1211e+00,-4.8131e+00
-6.2764e-02,-7.3625e-01,-3.2136e+00,-1.3479e+00,6.2377e+01,-2.1835e+00,-5.4571e+00,-4.6150e+00,-1.2858e+00,-3.3698e+00,-4.2939e+00,-4.8024e+00,-4.4341e+00,-5.4877e+00,-4.7392e+00,-4.4056e+00,-4.9407e+00,-4.6280e+00
1.5612e+00,-4.4604e-01,-2.4881e+00,-4.1016e+00,-2.1835e+00,6.0944e+01,-2.7519e+00,-6.3497e+00,-3.8569e-01,-3.2617e+00,-3.1827e+00,-4.7726e+00,-4.8470e+00,-5.6827e+00,-5.4693e+00,-5.0707e+00,-4.7235e+00,-4.5098e+00
2.4301e+00,-1.3852e-01,-2.4900e+00,-3.5168e+00,-5.4571e+00,-2.7519e+00,6.0087e+01,-4.0693e+00,-3.8461e-02,-2.6164e+00,-3.9548e+00,-4.6347e+00,-4.7834e+00,-5.5191e+00,-5.7307e+00,-5.6873e+00,-5.1149e+00,-4.1953e+00
4.1886e+00,1.0677e+00,-1.9360e+00,-3.2082e+00,-4.6150e+00,-6.3497e+00,-4.0693e+00,5.6846e+01,-2.0187e-01,-2.2396e+00,-2.4151e+00,-4.4045e+00,-4.1243e+00,-4.7644e+00,-5.2410e+00,-5.2836e+00,-6.0277e+00,-6.6051e+00
-1.5149e+01,-1.2085e+01,-5.3988e+00,-2.4699e+00,-1.2858e+00,-3.8569e-01,-3.8461e-02,-2.0187e-01,4.8550e+01,-2.8239e-01,-2.4649e+00,-8.3092e-01,-9.1947e-01,-5.2923e-01,-1.5685e+00,-1.5950e+00,-1.7466e+00,-2.9153e+00
-6.5593e+00,-5.3112e+00,-4.8142e+00,-4.3510e+00,-3.3698e+00,-3.2617e+00,-2.6164e+00,-2.2396e+00,-2.8239e-01,5.6485e+01,-1.9972e-01,-4.9238e+00,-2.8009e+00,-2.2747e+00,-1.6611e+00,-9.8979e-01,-2.3779e+00,-3.2489e+00
-5.6157e+00,-3.1490e+00,-4.8701e+00,-4.3770e+00,-4.2939e+00,-3.1827e+00,-3.9548e+00,-2.4151e+00,-2.4649e+00,-1.9972e-01,5.2943e+01,1.6066e+00,-4.7041e+00,-2.7168e+00,-2.0546e+00,-2.1458e+00,-2.5187e+00,-2.3171e+00
-3.5167e+00,-2.8501e+00,-4.2128e+00,-5.3881e+00,-4.8024e+00,-4.7726e+00,-4.6347e+00,-4.4045e+00,-8.3092e-01,-4.9238e+00,1.6066e+00,5.5105e+01,3.0227e+00,-5.3003e+00,-3.3980e+00,-2.8024e+00,-2.5606e+00,-1.7530e+00
-2.5166e+00,-3.0355e+00,-3.8221e+00,-4.5012e+00,-4.4341e+00,-4.8470e+00,-4.7834e+00,-4.1243e+00,-9.1947e-01,-2.8009e+00,-4.7041e+00,3.0227e+00,4.7964e+01,4.0027e+00,-5.2319e+00,-3.2834e+00,-2.3195e+00,-1.3352e+00
-1.4842e+00,-3.0182e+00,-3.7590e+00,-4.0629e+00,-5.4877e+00,-5.6827e+00,-5.5191e+00,-4.7644e+00,-5.2923e-01,-2.2747e+00,-2.7168e+00,-5.3003e+00,4.0027e+00,4.8571e+01,2.6360e+00,-5.4340e+00,-2.6747e+00,-9.9278e-01
-8.1107e-01,-4.5500e+00,-3.5129e+00,-3.8962e+00,-4.7392e+00,-5.4693e+00,-5.7307e+00,-5.2410e+00,-1.5685e+00,-1.6611e+00,-2.0546e+00,-3.3980e+00,-5.2319e+00,2.6360e+00,4.8749e+01,2.8763e+00,-4.2260e+00,-1.4560e+00
-1.2189e+00,-3.8748e+00,-3.2761e+00,-3.5011e+00,-4.4056e+00,-5.0707e+00,-5.6873e+00,-5.2836e+00,-1.5950e+00,-9.8979e-01,-2.1458e+00,-2.8024e+00,-3.2834e+00,-5.4340e+00,2.8763e+00,4.6352e+01,1.9916e+00,-2.1804e+00
-1.8370e+00,-2.7380e+00,-3.8304e+00,-4.1211e+00,-4.9407e+00,-4.7235e+00,-5.1149e+00,-6.0277e+00,-1.7466e+00,-2.3779e+00,-2.5187e+00,-2.5606e+00,-2.3195e+00,-2.6747e+00,-4.2260e+00,1.9916e+00,5.3317e+01,-1.9036e+00
-3.1418e+00,-2.2603e+00,-3.8280e+00,-4.8131e+00,-4.6280e+00,-4.5098e+00,-4.1953e+00,-6.6051e+00,-2.9153e+00,-3.2489e+00,-2.3171e+00,-1.7530e+00,-1.3352e+00,-9.9278e-01,-1.4560e+00,-2.1804e+00,-1.9036e+00,5.2582e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_and_MuonProtonCos_xsec_values.csv <==
MuonCos,-1,0.1516,4.8550649639901917e-39
MuonCos,0.1516,0.5282,1.5363222582854912e-38
MuonCos,0.5282,0.732,2.450064738807432e-38
MuonCos,0.732,0.8446,4.4144833811527063e-38
MuonCos,0.8446,0.9122,8.539981087876793e-38
MuonCos,0.9122,0.9518,1.3849877585964072e-37
MuonCos,0.9518,0.978,1.995538924699134e-37
MuonCos,0.978,1,1.9275063211043226e-37
MuonProtonCos,-1,-0.5806,1.2767524378064664e-38
MuonProtonCos,-0.5806,-0.3628,2.1033286826085426e-38
MuonProtonCos,-0.3628,-0.1926,2.4102085288859013e-38
MuonProtonCos,-0.1926,-0.0424,3.281780637496585e-38
MuonProtonCos,-0.0424,0.0814,3.132673139041749e-38
MuonProtonCos,0.0814,0.2018,3.3651953433406364e-38
MuonProtonCos,0.2018,0.3286,3.121200921318577e-38
MuonProtonCos,0.3286,0.4878,2.1386260124067073e-38
MuonProtonCos,0.4878,0.7016,1.7753487119871321e-38
MuonProtonCos,0.7016,1,1.3445217146100406e-38


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_binning.csv <==
MuonCos,-1,0.1516
MuonCos,0.1516,0.5282
MuonCos,0.5282,0.732
MuonCos,0.732,0.8446
MuonCos,0.8446,0.9122
MuonCos,0.9122,0.9518
MuonCos,0.9518,0.978
MuonCos,0.978,1


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_cov_Linear.csv <==
1.2599e-78,2.6129e-78,3.7555e-78,6.5734e-78,1.1998e-77,1.8988e-77,2.7197e-77,2.5907e-77
2.6129e-78,1.1895e-77,1.1718e-77,2.0749e-77,3.8839e-77,6.3270e-77,9.0744e-77,8.8464e-77
3.7555e-78,1.1718e-77,2.7475e-77,3.1875e-77,6.2102e-77,9.9928e-77,1.4528e-76,1.4162e-76
6.5734e-78,2.0749e-77,3.1875e-77,8.9396e-77,1.1003e-76,1.8397e-76,2.6448e-76,2.5807e-76
1.1998e-77,3.8839e-77,6.2102e-77,1.1003e-76,3.3403e-76,3.5110e-76,5.1903e-76,5.1184e-76
1.8988e-77,6.3270e-77,9.9928e-77,1.8397e-76,3.5110e-76,8.9091e-76,8.4288e-76,8.5263e-76
2.7197e-77,9.0744e-77,1.4528e-76,2.6448e-76,5.1903e-76,8.4288e-76,1.8772e-75,1.2157e-75
2.5907e-77,8.8464e-77,1.4162e-76,2.5807e-76,5.1184e-76,8.5263e-76,1.2157e-75,1.8489e-75


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_cov_Log.csv <==
5.2526e-02,3.4355e-02,3.1208e-02,3.0072e-02,2.8658e-02,2.7942e-02,2.7777e-02,2.7459e-02
3.4355e-02,4.9573e-02,3.0812e-02,3.0336e-02,2.9511e-02,2.9286e-02,2.9316e-02,2.9356e-02
3.1208e-02,3.0812e-02,4.5088e-02,2.9288e-02,2.9597e-02,2.9386e-02,2.9563e-02,2.9973e-02
3.0072e-02,3.0336e-02,2.9288e-02,4.5188e-02,2.9336e-02,3.0053e-02,3.0077e-02,3.0670e-02
2.8658e-02,2.9511e-02,2.9597e-02,2.9336e-02,4.5118e-02,2.9708e-02,3.0713e-02,3.1231e-02
2.7942e-02,2.9286e-02,2.9386e-02,3.0053e-02,2.9708e-02,4.5744e-02,3.0234e-02,3.1910e-02
2.7777e-02,2.9316e-02,2.9563e-02,3.0077e-02,3.0713e-02,3.0234e-02,4.6416e-02,3.1598e-02
2.7459e-02,2.9356e-02,2.9973e-02,3.0670e-02,3.1231e-02,3.1910e-02,3.1598e-02,4.8960e-02


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_invcov_Linear.csv <==
1.7873e+78,-1.9407e+77,-8.1642e+76,-3.6618e+76,-1.0307e+76,-2.9436e+75,-1.2993e+75,6.7161e+74
-1.9407e+77,2.0840e+77,-1.9913e+76,-9.4529e+75,-3.6164e+75,-2.3968e+75,-1.4338e+75,-1.3578e+75
-8.1642e+76,-1.9913e+76,9.2792e+76,-5.6568e+75,-3.8228e+75,-1.9475e+75,-1.4643e+75,-1.3022e+75
-3.6618e+76,-9.4529e+75,-5.6568e+75,2.8070e+76,-1.6073e+75,-1.4337e+75,-9.1621e+74,-8.1075e+74
-1.0307e+76,-3.6164e+75,-3.8228e+75,-1.6073e+75,7.4014e+75,-6.0820e+74,-5.6099e+74,-5.6499e+74
-2.9436e+75,-2.3968e+75,-1.9475e+75,-1.4337e+75,-6.0820e+74,2.7975e+75,-3.0910e+74,-4.1326e+74
-1.2993e+75,-1.4338e+75,-1.4643e+75,-9.1621e+74,-5.6099e+74,-3.0910e+74,1.3107e+75,-2.3715e+74
6.7161e+74,-1.3578e+75,-1.3022e+75,-8.1075e+74,-5.6499e+74,-4.1326e+74,-2.3715e+74,1.3123e+75


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_invcov_Log.csv <==
4.2616e+01,-1.4473e+01,-1.0135e+01,-7.4204e+00,-4.2102e+00,-2.2086e+00,-1.2621e+00,5.6982e-01
-1.4473e+01,4.9927e+01,-7.8562e+00,-6.9432e+00,-5.3173e+00,-4.8480e+00,-4.5208e+00,-3.1908e+00
-1.0135e+01,-7.8562e+00,5.7565e+01,-5.9548e+00,-8.0597e+00,-7.2245e+00,-7.2596e+00,-6.5816e+00
-7.4204e+00,-6.9432e+00,-5.9548e+00,5.7150e+01,-6.4301e+00,-9.1502e+00,-8.6118e+00,-8.2071e+00
-4.2102e+00,-5.3173e+00,-8.0597e+00,-6.4301e+00,5.7036e+01,-7.5371e+00,-1.0895e+01,-9.9279e+00
-2.2086e+00,-4.8480e+00,-7.2245e+00,-9.1502e+00,-7.5371e+00,5.5514e+01,-8.2676e+00,-1.1738e+01
-1.2621e+00,-4.5208e+00,-7.2596e+00,-8.6118e+00,-1.0895e+01,-8.2676e+00,5.4451e+01,-9.5454e+00
5.6982e-01,-3.1908e+00,-6.5816e+00,-8.2071e+00,-9.9279e+00,-1.1738e+01,-9.5454e+00,5.1333e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonCos_xsec_values.csv <==
-1,0.1516,4.8550649639901917e-39
0.1516,0.5282,1.5363222582854912e-38
0.5282,0.732,2.450064738807432e-38
0.732,0.8446,4.4144833811527063e-38
0.8446,0.9122,8.539981087876793e-38
0.9122,0.9518,1.3849877585964072e-37
0.9518,0.978,1.995538924699134e-37
0.978,1,1.9275063211043226e-37


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_binning.csv <==
MuonProtonCos,-1,-0.5806
MuonProtonCos,-0.5806,-0.3628
MuonProtonCos,-0.3628,-0.1926
MuonProtonCos,-0.1926,-0.0424
MuonProtonCos,-0.0424,0.0814
MuonProtonCos,0.0814,0.2018
MuonProtonCos,0.2018,0.3286
MuonProtonCos,0.3286,0.4878
MuonProtonCos,0.4878,0.7016
MuonProtonCos,0.7016,1


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_cov_Linear.csv <==
9.4673e-78,8.0737e-78,9.7882e-78,1.2900e-77,1.2606e-77,1.3621e-77,1.2892e-77,8.9944e-78,7.1016e-78,5.5918e-78
8.0737e-78,1.9628e-77,1.3649e-77,1.9306e-77,1.8497e-77,2.0154e-77,1.8489e-77,1.2844e-77,1.0428e-77,8.0629e-78
9.7882e-78,1.3649e-77,2.7548e-77,2.1388e-77,2.2870e-77,2.3916e-77,2.2350e-77,1.5628e-77,1.2718e-77,9.7945e-78
1.2900e-77,1.9306e-77,2.1388e-77,5.0306e-77,2.7645e-77,3.3703e-77,3.0849e-77,2.1208e-77,1.7127e-77,1.3200e-77
1.2606e-77,1.8497e-77,2.2870e-77,2.7645e-77,4.9934e-77,2.8993e-77,3.1560e-77,2.1063e-77,1.6691e-77,1.2604e-77
1.3621e-77,2.0154e-77,2.3916e-77,3.3703e-77,2.8993e-77,5.8385e-77,3.0179e-77,2.3983e-77,1.8337e-77,1.3787e-77
1.2892e-77,1.8489e-77,2.2350e-77,3.0849e-77,3.1560e-77,3.0179e-77,5.0913e-77,1.9846e-77,1.7424e-77,1.3037e-77
8.9944e-78,1.2844e-77,1.5628e-77,2.1208e-77,2.1063e-77,2.3983e-77,1.9846e-77,2.4579e-77,1.1225e-77,8.9726e-78
7.1016e-78,1.0428e-77,1.2718e-77,1.7127e-77,1.6691e-77,1.8337e-77,1.7424e-77,1.1225e-77,1.5468e-77,7.3438e-78
5.5918e-78,8.0629e-78,9.7945e-78,1.3200e-77,1.2604e-77,1.3787e-77,1.3037e-77,8.9726e-78,7.3438e-78,9.1564e-78


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_cov_Log.csv <==
5.6987e-02,3.0024e-02,3.1643e-02,3.0305e-02,3.1111e-02,3.0930e-02,3.2004e-02,3.2188e-02,3.1496e-02,3.2906e-02
3.0024e-02,4.3727e-02,2.6777e-02,2.8103e-02,2.7910e-02,2.8182e-02,2.8466e-02,2.8416e-02,2.8194e-02,2.9131e-02
3.1643e-02,2.6777e-02,4.6691e-02,2.6848e-02,2.9861e-02,2.9104e-02,2.9577e-02,2.9829e-02,2.9203e-02,2.9853e-02
3.0305e-02,2.8103e-02,2.6848e-02,4.6000e-02,2.6703e-02,3.0492e-02,2.9738e-02,3.0060e-02,2.9208e-02,2.9637e-02
3.1111e-02,2.7910e-02,2.9861e-02,2.6703e-02,5.0041e-02,2.7043e-02,3.1689e-02,3.0605e-02,2.9804e-02,3.0156e-02
3.0930e-02,2.8182e-02,2.9104e-02,3.0492e-02,2.7043e-02,5.0693e-02,2.8474e-02,3.2509e-02,3.0155e-02,3.0437e-02
3.2004e-02,2.8466e-02,2.9577e-02,2.9738e-02,3.1689e-02,2.8474e-02,5.1376e-02,2.9138e-02,3.1526e-02,3.1046e-02
3.2188e-02,2.8416e-02,2.9829e-02,3.0060e-02,3.0605e-02,3.2509e-02,2.9138e-02,5.2804e-02,2.9229e-02,3.1557e-02
3.1496e-02,2.8194e-02,2.9203e-02,2.9208e-02,2.9804e-02,3.0155e-02,3.1526e-02,2.9229e-02,4.8294e-02,3.0692e-02
3.2906e-02,2.9131e-02,2.9853e-02,2.9637e-02,3.0156e-02,3.0437e-02,3.1046e-02,3.1557e-02,3.0692e-02,4.9818e-02


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_invcov_Linear.csv <==
2.3143e+77,-1.8309e+76,-1.8578e+76,-1.0047e+76,-8.9844e+75,-7.7573e+75,-1.0176e+76,-1.5342e+76,-1.3439e+76,-2.6508e+76
-1.8309e+76,1.1390e+77,-7.0011e+75,-1.0743e+76,-8.7580e+75,-7.6859e+75,-5.5833e+75,-7.7858e+75,-1.2016e+76,-1.7294e+76
-1.8578e+76,-7.0011e+75,8.4389e+76,-1.6251e+75,-9.7721e+75,-6.3947e+75,-5.7023e+75,-9.2592e+75,-1.4141e+76,-1.8804e+76
-1.0047e+76,-1.0743e+76,-1.6251e+75,4.6448e+76,8.5386e+73,-6.9244e+75,-6.8899e+75,-7.8900e+75,-1.0168e+76,-1.3624e+76
-8.9844e+75,-8.7580e+75,-9.7721e+75,8.5386e+73,4.5128e+76,7.6548e+74,-9.1191e+75,-1.0452e+76,-9.5864e+75,-8.8281e+75
-7.7573e+75,-7.6859e+75,-6.3947e+75,-6.9244e+75,7.6548e+74,3.9158e+76,-7.9208e+74,-1.3044e+76,-1.0952e+76,-8.9925e+75
-1.0176e+76,-5.5833e+75,-5.7023e+75,-6.8899e+75,-9.1191e+75,-7.9208e+74,4.4826e+76,-1.5536e+75,-1.2401e+76,-1.1447e+76
-1.5342e+76,-7.7858e+75,-9.2592e+75,-7.8900e+75,-1.0452e+76,-1.3044e+76,-1.5536e+75,9.2833e+76,-3.3169e+75,-1.4565e+76
-1.3439e+76,-1.2016e+76,-1.4141e+76,-1.0168e+76,-9.5864e+75,-1.0952e+76,-1.2401e+76,-3.3169e+75,1.5249e+77,-2.3139e+76
-2.6508e+76,-1.7294e+76,-1.8804e+76,-1.3624e+76,-8.8281e+75,-8.9925e+75,-1.1447e+76,-1.4565e+76,-2.3139e+76,2.5521e+77


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_invcov_Log.csv <==
3.8993e+01,-5.0594e+00,-6.3539e+00,-3.8736e+00,-3.5388e+00,-2.7665e+00,-3.9040e+00,-3.8213e+00,-4.0020e+00,-5.5340e+00
-5.0594e+00,5.3116e+01,-3.3193e+00,-8.0119e+00,-5.6030e+00,-5.0858e+00,-4.4827e+00,-3.6729e+00,-5.1540e+00,-6.1684e+00
-6.3539e+00,-3.3193e+00,4.9905e+01,-1.5164e+00,-7.5552e+00,-5.6498e+00,-4.9490e+00,-4.9119e+00,-5.4090e+00,-5.3118e+00
-3.8736e+00,-8.0119e+00,-1.5164e+00,5.1597e+01,-2.3355e-01,-8.7689e+00,-6.8501e+00,-6.0916e+00,-5.9823e+00,-5.2310e+00
-3.5388e+00,-5.6030e+00,-7.5552e+00,-2.3355e-01,4.4917e+01,7.2359e-01,-8.5159e+00,-6.4068e+00,-5.5403e+00,-4.5725e+00
-2.7665e+00,-5.0858e+00,-5.6498e+00,-8.7689e+00,7.2359e-01,4.4975e+01,-9.7017e-01,-8.8607e+00,-6.1932e+00,-4.4796e+00
-3.9040e+00,-4.4827e+00,-4.9490e+00,-6.8501e+00,-8.5159e+00,-9.7017e-01,4.5073e+01,-6.0574e-01,-7.7598e+00,-4.9361e+00
-3.8213e+00,-3.6729e+00,-4.9119e+00,-6.0916e+00,-6.4068e+00,-8.8607e+00,-6.0574e-01,4.3044e+01,-1.3776e+00,-5.5094e+00
-4.0020e+00,-5.1540e+00,-5.4090e+00,-5.9823e+00,-5.5403e+00,-6.1932e+00,-7.7598e+00,-1.3776e+00,4.9828e+01,-5.3943e+00
-5.5340e+00,-6.1684e+00,-5.3118e+00,-5.2310e+00,-4.5725e+00,-4.4796e+00,-4.9361e+00,-5.5094e+00,-5.3943e+00,4.9024e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_MuonProtonCos_xsec_values.csv <==
-1,-0.5806,1.2767524378064664e-38
-0.5806,-0.3628,2.1033286826085426e-38
-0.3628,-0.1926,2.4102085288859013e-38
-0.1926,-0.0424,3.281780637496585e-38
-0.0424,0.0814,3.132673139041749e-38
0.0814,0.2018,3.3651953433406364e-38
0.2018,0.3286,3.121200921318577e-38
0.3286,0.4878,2.1386260124067073e-38
0.4878,0.7016,1.7753487119871321e-38
0.7016,1,1.3445217146100406e-38


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_binning.csv <==
deltaPT,0,0.08
deltaPT,0.08,0.17
deltaPT,0.17,0.25
deltaPT,0.25,0.35
deltaPT,0.35,0.55
deltaPT,0.55,0.8
deltaalphaT,0,25
deltaalphaT,25,60
deltaalphaT,60,100
deltaalphaT,100,130
deltaalphaT,130,160
deltaalphaT,160,180


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_cov_Linear.csv <==
2.7241e-77,2.6327e-77,3.0489e-77,1.2947e-77,9.3397e-78,3.6977e-78,3.1637e-80,5.6600e-80,5.0859e-80,7.0557e-80,7.7516e-80,9.3316e-80
2.6327e-77,1.1345e-76,5.0864e-77,3.0585e-77,1.9050e-77,7.8514e-78,7.4058e-80,1.1392e-79,1.1234e-79,1.4629e-79,1.6928e-79,2.0171e-79
3.0489e-77,5.0864e-77,9.6718e-77,1.9434e-77,1.8765e-77,7.1173e-78,6.5431e-80,1.0521e-79,9.9670e-80,1.3347e-79,1.5719e-79,1.7593e-79
1.2947e-77,3.0585e-77,1.9434e-77,2.7978e-77,7.8004e-78,3.9580e-78,3.6956e-80,4.8166e-80,5.1181e-80,6.5105e-80,7.9084e-80,9.2264e-80
9.3397e-78,1.9050e-77,1.8765e-77,7.8004e-78,1.2545e-77,2.8542e-78,2.5897e-80,3.4820e-80,3.5501e-80,4.7341e-80,6.3496e-80,6.7170e-80
3.6977e-78,7.8514e-78,7.1173e-78,3.9580e-78,2.8542e-78,2.9148e-78,9.4057e-81,1.4311e-80,1.4473e-80,1.8975e-80,2.6040e-80,2.9943e-80
3.1637e-80,7.4058e-80,6.5431e-80,3.6956e-80,2.5897e-80,9.4057e-81,2.6996e-82,4.1926e-83,1.2656e-82,1.2835e-82,1.9734e-82,2.1407e-82
5.6600e-80,1.1392e-79,1.0521e-79,4.8166e-80,3.4820e-80,1.4311e-80,4.1926e-83,3.8078e-82,1.4312e-82,2.6043e-82,2.6721e-82,3.3773e-82
5.0859e-80,1.1234e-79,9.9670e-80,5.1181e-80,3.5501e-80,1.4473e-80,1.2656e-82,1.4312e-82,3.2615e-82,2.0142e-82,2.9086e-82,3.2842e-82
7.0557e-80,1.4629e-79,1.3347e-79,6.5105e-80,4.7341e-80,1.8975e-80,1.2835e-82,2.6043e-82,2.0142e-82,5.7968e-82,3.0423e-82,4.5966e-82
7.7516e-80,1.6928e-79,1.5719e-79,7.9084e-80,6.3496e-80,2.6040e-80,1.9734e-82,2.6721e-82,2.9086e-82,3.0423e-82,7.7057e-82,4.6533e-82
9.3316e-80,2.0171e-79,1.7593e-79,9.2264e-80,6.7170e-80,2.9943e-80,2.1407e-82,3.3773e-82,3.2842e-82,4.5966e-82,4.6533e-82,1.0110e-81


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_cov_Log.csv <==
6.3088e-02,3.0781e-02,4.0147e-02,3.8022e-02,3.9751e-02,3.9649e-02,3.9862e-02,3.8821e-02,3.7288e-02,3.5802e-02,4.1657e-02,3.7459e-02
3.0781e-02,5.7937e-02,3.3163e-02,4.3403e-02,3.9082e-02,4.0228e-02,4.2216e-02,3.8306e-02,3.8732e-02,3.5772e-02,4.3624e-02,3.8566e-02
4.0147e-02,3.3163e-02,6.8669e-02,3.3366e-02,4.4620e-02,4.2988e-02,4.3671e-02,4.1329e-02,4.0654e-02,3.8674e-02,4.7085e-02,3.9799e-02
3.8022e-02,4.3403e-02,3.3366e-02,1.0057e-01,4.3046e-02,5.3243e-02,5.5365e-02,4.2876e-02,4.6024e-02,4.2147e-02,5.3486e-02,4.6874e-02
3.9751e-02,3.9082e-02,4.4620e-02,4.3046e-02,9.1066e-02,5.4424e-02,5.6616e-02,4.3865e-02,4.5460e-02,4.4122e-02,6.0151e-02,4.6606e-02
3.9649e-02,4.0228e-02,4.2988e-02,5.3243e-02,5.4424e-02,1.4045e-01,5.7298e-02,4.4338e-02,4.6582e-02,4.3609e-02,6.3677e-02,5.4230e-02
3.9862e-02,4.2216e-02,4.3671e-02,5.5365e-02,5.6616e-02,5.7298e-02,1.5262e-01,1.7460e-02,4.7487e-02,3.7130e-02,5.5434e-02,4.2667e-02
3.8821e-02,3.8306e-02,4.1329e-02,4.2876e-02,4.3865e-02,4.4338e-02,1.7460e-02,7.6861e-02,3.0999e-02,3.8894e-02,4.3433e-02,4.0207e-02
3.7288e-02,3.8732e-02,4.0654e-02,4.6024e-02,4.5460e-02,4.6582e-02,4.7487e-02,3.0999e-02,6.8739e-02,3.1860e-02,4.7436e-02,4.0105e-02
3.5802e-02,3.5772e-02,3.8674e-02,4.2147e-02,4.4122e-02,4.3609e-02,3.7130e-02,3.8894e-02,3.1860e-02,6.3441e-02,3.6087e-02,3.9464e-02
4.1657e-02,4.3624e-02,4.7085e-02,5.3486e-02,6.0151e-02,6.3677e-02,5.5434e-02,4.3433e-02,4.7436e-02,3.6087e-02,9.3735e-02,4.1997e-02
3.7459e-02,3.8566e-02,3.9799e-02,4.6874e-02,4.6606e-02,5.4230e-02,4.2667e-02,4.0207e-02,4.0105e-02,3.9464e-02,4.1997e-02,6.7054e-02


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_invcov_Linear.csv <==
7.6736e+76,3.7676e+75,-6.6877e+75,-2.1050e+75,3.4832e+75,8.5342e+75,-2.3589e+78,-4.7796e+78,-3.6767e+78,-3.0164e+78,-1.8176e+78,-1.4642e+78
3.7676e+75,2.0319e+76,1.9325e+75,-1.7520e+75,5.3269e+75,7.7050e+75,-2.1819e+78,-2.8913e+78,-2.8729e+78,-1.9701e+78,-1.6387e+78,-1.1491e+78
-6.6877e+75,1.9325e+75,2.4084e+76,9.6171e+75,2.7626e+75,5.8120e+75,-2.4110e+78,-2.9612e+78,-2.8379e+78,-2.1114e+78,-1.9845e+78,-8.9752e+77
-2.1050e+75,-1.7520e+75,9.6171e+75,7.2904e+76,2.1047e+76,-2.5653e+75,-4.8835e+78,-3.9623e+78,-4.6851e+78,-3.3510e+78,-3.5222e+78,-2.0809e+78
3.4832e+75,5.3269e+75,2.7626e+75,2.1047e+76,1.8969e+77,4.8531e+75,-7.3044e+78,-5.8565e+78,-6.0553e+78,-6.0480e+78,-8.9246e+78,-4.2046e+78
8.5342e+75,7.7050e+75,5.8120e+75,-2.5653e+75,4.8531e+75,5.9068e+77,-3.7940e+78,-5.4014e+78,-6.0575e+78,-5.6761e+78,-1.1290e+79,-8.5664e+78
-2.3589e+78,-2.1819e+78,-2.4110e+78,-4.8835e+78,-7.3044e+78,-3.7940e+78,6.2322e+81,2.2870e+81,1.4516e+80,3.5070e+80,-5.1859e+79,-1.5034e+80
-4.7796e+78,-2.8913e+78,-2.9612e+78,-3.9623e+78,-5.8565e+78,-5.4014e+78,2.2870e+81,6.0526e+81,1.0659e+81,-2.7416e+80,-2.1546e+79,-2.7382e+80
-3.6767e+78,-2.8729e+78,-2.8379e+78,-4.6851e+78,-6.0553e+78,-6.0575e+78,1.4516e+80,1.0659e+81,6.8495e+81,5.4463e+80,-2.4219e+80,-3.3232e+80
-3.0164e+78,-1.9701e+78,-2.1114e+78,-3.3510e+78,-6.0480e+78,-5.6761e+78,3.5070e+80,-2.7416e+80,5.4463e+80,3.8965e+81,6.5414e+80,-3.1758e+80
-1.8176e+78,-1.6387e+78,-1.9845e+78,-3.5222e+78,-8.9246e+78,-1.1290e+79,-5.1859e+79,-2.1546e+79,-2.4219e+80,6.5414e+80,3.3757e+81,3.3452e+80
-1.4642e+78,-1.1491e+78,-8.9752e+77,-2.0809e+78,-4.2046e+78,-8.5664e+78,-1.5034e+80,-2.7382e+80,-3.3232e+80,-3.1758e+80,3.3452e+80,2.4543e+81


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_invcov_Log.csv <==
3.3750e+01,2.7725e+00,-5.3274e+00,-2.1847e-01,7.6388e-01,8.3805e-01,-2.3672e+00,-6.7810e+00,-5.8972e+00,-5.5531e+00,-3.0670e+00,-4.0540e+00
2.7725e+00,4.2636e+01,2.9057e+00,-1.6513e+00,2.4215e+00,1.7530e+00,-3.9402e+00,-9.4617e+00,-9.6182e+00,-8.2570e+00,-6.4923e+00,-6.8827e+00
-5.3274e+00,2.9057e+00,3.5886e+01,6.2197e+00,8.3451e-01,1.0963e+00,-3.4502e+00,-8.1870e+00,-8.2386e+00,-7.9792e+00,-6.5283e+00,-4.9928e+00
-2.1847e-01,-1.6513e+00,6.2197e+00,2.0914e+01,3.6622e+00,-3.3285e-02,-3.3357e+00,-4.9139e+00,-5.5602e+00,-5.3704e+00,-5.1623e+00,-4.9698e+00
7.6388e-01,2.4215e+00,8.3451e-01,3.6622e+00,2.6873e+01,2.9844e-01,-3.8160e+00,-5.1030e+00,-5.0121e+00,-7.2654e+00,-9.0701e+00,-5.3518e+00
8.3805e-01,1.7530e+00,1.0963e+00,-3.3285e-02,2.9844e-01,1.2438e+01,-1.3516e+00,-1.6895e+00,-1.6297e+00,-2.2817e+00,-4.7412e+00,-5.2105e+00
-2.3672e+00,-3.9402e+00,-3.4502e+00,-3.3357e+00,-3.8160e+00,-1.3516e+00,1.1605e+01,7.2174e+00,1.0069e-01,5.2083e-01,-5.6456e-01,-1.1722e-02
-6.7810e+00,-9.4617e+00,-8.1870e+00,-4.9139e+00,-5.1030e+00,-1.6895e+00,7.2174e+00,3.1025e+01,5.6073e+00,-1.9136e+00,-9.0577e-01,-2.4184e+00
-5.8972e+00,-9.6182e+00,-8.2386e+00,-5.5602e+00,-5.0121e+00,-1.6297e+00,1.0069e-01,5.6073e+00,3.4639e+01,4.0279e+00,-1.6199e+00,-3.0949e+00
-5.5531e+00,-8.2570e+00,-7.9792e+00,-5.3704e+00,-7.2654e+00,-2.2817e+00,5.2083e-01,-1.9136e+00,4.0279e+00,3.6254e+01,5.6173e+00,-3.2117e+00
-3.0670e+00,-6.4923e+00,-6.5283e+00,-5.1623e+00,-9.0701e+00,-4.7412e+00,-5.6456e-01,-9.0577e-01,-1.6199e+00,5.6173e+00,2.7852e+01,4.1903e+00
-4.0540e+00,-6.8827e+00,-4.9928e+00,-4.9698e+00,-5.3518e+00,-5.2105e+00,-1.1722e-02,-2.4184e+00,-3.0949e+00,-3.2117e+00,4.1903e+00,3.8083e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_and_deltaalphaT_xsec_values.csv <==
deltaPT,0,0.08,2.0562833453729686e-38
deltaPT,0.08,0.17,4.3827559864946293e-38
deltaPT,0.17,0.25,3.710345679451535e-38
deltaPT,0.25,0.35,1.6403169557022175e-38
deltaPT,0.35,0.55,1.1560648685333365e-38
deltaPT,0.55,0.8,4.450723862336396e-39
deltaalphaT,0,25,4.1006824292862817e-41
deltaalphaT,25,60,6.9492360843247e-41
deltaalphaT,60,100,6.809918316807829e-41
deltaalphaT,100,130,9.458582018722058e-41
deltaalphaT,130,160,8.926717560167246e-41
deltaalphaT,160,180,1.2143026187696382e-40


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_binning.csv <==
deltaPT,0,0.08
deltaPT,0.08,0.17
deltaPT,0.17,0.25
deltaPT,0.25,0.35
deltaPT,0.35,0.55
deltaPT,0.55,0.8


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_cov_Linear.csv <==
2.7241e-77,2.6327e-77,3.0489e-77,1.2947e-77,9.3397e-78,3.6977e-78
2.6327e-77,1.1345e-76,5.0864e-77,3.0585e-77,1.9050e-77,7.8514e-78
3.0489e-77,5.0864e-77,9.6718e-77,1.9434e-77,1.8765e-77,7.1173e-78
1.2947e-77,3.0585e-77,1.9434e-77,2.7978e-77,7.8004e-78,3.9580e-78
9.3397e-78,1.9050e-77,1.8765e-77,7.8004e-78,1.2545e-77,2.8542e-78
3.6977e-78,7.8514e-78,7.1173e-78,3.9580e-78,2.8542e-78,2.9148e-78


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_cov_Log.csv <==
6.3088e-02,3.0781e-02,4.0147e-02,3.8022e-02,3.9751e-02,3.9649e-02
3.0781e-02,5.7937e-02,3.3163e-02,4.3403e-02,3.9082e-02,4.0228e-02
4.0147e-02,3.3163e-02,6.8669e-02,3.3366e-02,4.4620e-02,4.2988e-02
3.8022e-02,4.3403e-02,3.3366e-02,1.0057e-01,4.3046e-02,5.3243e-02
3.9751e-02,3.9082e-02,4.4620e-02,4.3046e-02,9.1066e-02,5.4424e-02
3.9649e-02,4.0228e-02,4.2988e-02,5.3243e-02,5.4424e-02,1.4045e-01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_invcov_Linear.csv <==
6.7311e+76,-2.7545e+75,-1.3293e+76,-1.2818e+76,-1.5030e+76,-1.3388e+76
-2.7545e+75,1.5577e+76,-2.9136e+75,-9.9407e+75,-9.0107e+75,-9.0289e+75
-1.3293e+76,-2.9136e+75,1.9055e+76,1.1318e+75,-1.2317e+76,-1.1294e+76
-1.2818e+76,-9.9407e+75,1.1318e+75,5.7981e+76,-5.6056e+75,-3.2970e+76
-1.5030e+76,-9.0107e+75,-1.2317e+76,-5.6056e+75,1.3904e+77,-5.5120e+76
-1.3388e+76,-9.0289e+75,-1.1294e+76,-3.2970e+76,-5.5120e+76,5.1070e+77


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_invcov_Log.csv <==
2.9825e+01,-3.3494e+00,-1.0679e+01,-4.0573e+00,-3.7027e+00,-1.2189e+00
-3.3494e+00,3.2869e+01,-5.6650e+00,-7.9396e+00,-5.0612e+00,-1.7641e+00
-1.0679e+01,-5.6650e+00,2.8295e+01,6.7497e-01,-5.8988e+00,-1.9930e+00
-4.0573e+00,-7.9396e+00,6.7497e-01,1.6664e+01,-1.5280e+00,-2.5123e+00
-3.7027e+00,-5.0612e+00,-5.8988e+00,-1.5280e+00,2.0127e+01,-2.9195e+00
-1.2189e+00,-1.7641e+00,-1.9930e+00,-2.5123e+00,-2.9195e+00,1.0663e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaPT_xsec_values.csv <==
0,0.08,2.0562833453729686e-38
0.08,0.17,4.3827559864946293e-38
0.17,0.25,3.710345679451535e-38
0.25,0.35,1.6403169557022175e-38
0.35,0.55,1.1560648685333365e-38
0.55,0.8,4.450723862336396e-39


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_binning.csv <==
deltaalphaT,0,25
deltaalphaT,25,60
deltaalphaT,60,100
deltaalphaT,100,130
deltaalphaT,130,160
deltaalphaT,160,180


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_cov_Linear.csv <==
2.6996e-82,4.1926e-83,1.2656e-82,1.2835e-82,1.9734e-82,2.1407e-82
4.1926e-83,3.8078e-82,1.4312e-82,2.6043e-82,2.6721e-82,3.3773e-82
1.2656e-82,1.4312e-82,3.2615e-82,2.0142e-82,2.9086e-82,3.2842e-82
1.2835e-82,2.6043e-82,2.0142e-82,5.7968e-82,3.0423e-82,4.5966e-82
1.9734e-82,2.6721e-82,2.9086e-82,3.0423e-82,7.7057e-82,4.6533e-82
2.1407e-82,3.3773e-82,3.2842e-82,4.5966e-82,4.6533e-82,1.0110e-81


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_cov_Log.csv <==
1.5262e-01,1.7460e-02,4.7487e-02,3.7130e-02,5.5434e-02,4.2667e-02
1.7460e-02,7.6861e-02,3.0999e-02,3.8894e-02,4.3433e-02,4.0207e-02
4.7487e-02,3.0999e-02,6.8739e-02,3.1860e-02,4.7436e-02,4.0105e-02
3.7130e-02,3.8894e-02,3.1860e-02,6.3441e-02,3.6087e-02,3.9464e-02
5.5434e-02,4.3433e-02,4.7436e-02,3.6087e-02,9.3735e-02,4.1997e-02
4.2667e-02,4.0207e-02,4.0105e-02,3.9464e-02,4.1997e-02,6.7054e-02


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_invcov_Linear.csv <==
5.2978e+81,1.2499e+81,-8.9040e+80,-4.5554e+80,-8.9257e+80,-6.3208e+80
1.2499e+81,4.7678e+81,-1.6550e+80,-1.2224e+81,-9.3465e+80,-8.1763e+80
-8.9040e+80,-1.6550e+80,5.6431e+81,-3.8035e+80,-1.1621e+81,-8.8147e+80
-4.5554e+80,-1.2224e+81,-3.8035e+80,3.1681e+81,-1.0566e+80,-7.6340e+80
-8.9257e+80,-9.3465e+80,-1.1621e+81,-1.0566e+80,2.4529e+81,-2.0222e+80
-6.3208e+80,-8.1763e+80,-8.8147e+80,-7.6340e+80,-2.0222e+80,2.1225e+81


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_invcov_Log.csv <==
9.9155e+00,4.0631e+00,-3.0718e+00,-2.7872e+00,-3.8348e+00,-2.8661e+00
4.0631e+00,2.4419e+01,-9.4047e-01,-8.3999e+00,-6.6113e+00,-7.5803e+00
-3.0718e+00,-9.4047e-01,2.8101e+01,-2.4232e+00,-7.3298e+00,-8.2718e+00
-2.7872e+00,-8.3999e+00,-2.4232e+00,2.9584e+01,-7.2610e-01,-8.6971e+00
-3.8348e+00,-6.6113e+00,-7.3298e+00,-7.2610e-01,2.0800e+01,-1.8121e+00
-2.8661e+00,-7.5803e+00,-8.2718e+00,-8.6971e+00,-1.8121e+00,3.2483e+01


==> anc/ICARUS_NuMI_1muNp0pi_2026_SimFit_deltaalphaT_xsec_values.csv <==
0,25,4.1006824292862817e-41
25,60,6.9492360843247e-41
60,100,6.809918316807829e-41
100,130,9.458582018722058e-41
130,160,8.926717560167246e-41
160,180,1.2143026187696382e-40


==> anc/README.txt <==
Data release for ICARUS NuMI 1muNp0pi (2026) cross section measurement

Variables
- MuonCos: Cosine of the muon angle w.r.t. the neutrino direction
- MuonProtonCos: Cosine of the opening angle between muon and the leading proton
- deltaPT: TKI, deltaPT using muon and the leading proton
- deltaalphaT: TKI, deltaalphaT using muon and the leading proton

MuonCos and MuonProtonCos
- Extracted using muon track both contained and exiting
- Fitted simultaneously

deltaPT and deltaalphaT
- Extracted using muon track contained
- Thus additional phase-space restriction required for the signal definition; muon momentum < 0.8 GeV/c
- Fitted simultaneously

Covariance matrix
- The cross section follows log-normal distribution, hence the covariance matrix makes the most sense when they are calculated in log(xsec)
  - Thus, the chi2 calculations (e.g., agreement between the measurement and predictions) are the most correct when they are calculated using log(xsec) and using the covariance matrix calculated in log(xsec)
  - The error on the cross section is asymmetric in linear space; upper error is larger than lower error
- We also provide linearized version of log-covariance matrix
  - The correlation matrix is calculated using the toys thrown in linear space; Corr[i,j]
  - We take the mean the upper and lower error; MeanErr[i]
  - Then the "linearized" covariance matrix is MeanErr[i]*MeanErr[j]* Corr[i,j]

Files
- ICARUS_NuMI_1muNp0pi_2025_SimFit_{VariableName1}_and_{VariableName2}_xsec*
  - *_xsec_binning.csv: Binning info
  - *_xsec_values.csv: Cross section values; cm2/Ar/(bin width)
  - *_xsec_cov_Log.csv: Covariance matrix calculated in log(xsec)
  - *_xsec_cov_Linear.csv: Linearized version of *_xsec_cov_Log.csv as explained above
  - *_xsec_invcov_(Log/Linear).csv: Matrix inverse of covariance matrix
- ICARUS_NuMI_1muNp0pi_2026_SimFit_{VariableName}_xsec.csv
  - Cross section for each variable, taking the sub-vector/matrix from the combined version above
- Flux files under flux/ directory
  - flux/README.txt for description


==> anc/flux/README.txt <==
Muon and anti-muon neutrino fluxes are provided in "flux_ICARUS_NuMI_FHC.root"

- Enu Binning
  - [0, 2] GeV: bin width = 0.01 GeV
  - (2, 20] GeV: bin width = 0.1 GeV
- corrected_flux_fhc_numu(bar): bin content is NOT divided by the bin width; unit = 1/m2/POT
- corrected_flux_fhc_numu(bar)_BinWidthDivided: bin content is divided by the bin width; unit = 1/m2/POT/GeV

